CGIntrinsics: Better Intrinsic Image Decomposition through Physically-Based Rendering

Intrinsic image decomposition is a challenging, long-standing computer vision problem for which ground truth data is very difficult to acquire. We explore the use of synthetic data for training CNN-based intrinsic image decomposition models, then applying these learned models to real-world images. To that end, we present \ICG, a new, large-scale dataset of physically-based rendered images of scenes with full ground truth decompositions. The rendering process we use is carefully designed to yield high-quality, realistic images, which we find to be crucial for this problem domain. We also propose a new end-to-end training method that learns better decompositions by leveraging \ICG, and optionally IIW and SAW, two recent datasets of sparse annotations on real-world images. Surprisingly, we find that a decomposition network trained solely on our synthetic data outperforms the state-of-the-art on both IIW and SAW, and performance improves even further when IIW and SAW data is added during training. Our work demonstrates the suprising effectiveness of carefully-rendered synthetic data for the intrinsic images task.

==> figs/Final_paper_figures/compare/draw_rect.m <==
close all;
clear;
clc;

addpath('./altmany-export_fig-5f4c67c/');

im = imread('./1/102319-r.png');
% set(gca,'position',[0 0 1 1],'units','normalized')

imshow(im);
% hold on;
rectangle('Position',[295 200 65 50], 'EdgeColor', 'r', 'LineWidth', 2)
% rectangle('Position',[67 25 162 108], 'EdgeColor', 'r', 'LineWidth', 2)
% saveas(gcf, 'test.png');
export_fig 102319-draw-r.png

==> figs/Final_paper_figures/compare/resize_img.m <==
close all
clc;
clear;



folder_list = strcat('./img/');
m_list = dir(folder_list);


for i = 3:size(m_list,1)
    disp(i)
    img_name = m_list(i).name;
    img_path = strcat(folder_list, img_name);
    
    im = imread(img_path);
    
    new_img_path = [img_path(1:end-4), '.jpg'];
    imwrite(im, new_img_path);
    
end

==> figs/Final_paper_figures/resize_img.m <==
close all
clc;
clear;



folder_list = strcat('./Bell/');
m_list = dir(folder_list);


for i = 3:size(m_list,1)
    disp(i)
    img_name = m_list(i).name;
    img_path = strcat(folder_list, img_name);
    
    im = imread(img_path);
    
    new_img_path = [img_path(1:end-4), '.jpg'];
    imwrite(im, new_img_path);
    
end

==> figs/MIT/resize_img.m <==
close all
clc;
clear;



folder_list = strcat('./TL/');
m_list = dir(folder_list);


for i = 3:size(m_list,1)
    disp(i)
    img_name = m_list(i).name;
    img_path = strcat(folder_list, img_name);
    
    im = imread(img_path);
    
    new_img_path = [img_path(1:end-4), '.jpg'];
    imwrite(im, new_img_path);
    
end

==> figs/resize_img.m <==
close all
clc;
clear;



folder_list = strcat('./SUNCG_GT/');
m_list = dir(folder_list);


for i = 3:size(m_list,1)
    disp(i)
    img_name = m_list(i).name;
    img_path = strcat(folder_list, img_name);
    
    im = imread(img_path);
    
    new_img_path = [img_path(1:end-4), '.jpg'];
    imwrite(im, new_img_path);
    
end
